Iterate or Widen? When Test-Time Refinement Helps LiDAR Scene Completion: A Controlled Study of Evidence Geometry, Training Coverage, and Compute

Should a completion model spend extra test-time compute by iterating, or spend a similar parameter budget on a wider one-shot predictor? The answer is easily confounded by denoising curricula, corruption augmentation, capacity, and unpaired evaluation. We study this question in LiDAR semantic scene completion by comparing a one-shot predictor, a parameter-matched wider predictor, and a weight-tied multigrid refiner initialized from the same frozen predictor. The protocol separates coherent region removal, independent thinning, range-dependent attenuation, and additive clutter while preserving exact scene-condition pairing. Across five training seeds and 815 SemanticKITTI sequence-08 frames, the full iterative system improves mIoU over the wide control by 0.911 points under contiguous angular removal, with a 95% moving-block bootstrap interval of [0.804, 1.040] that clears a predeclared 0.5-point practical margin. Under independent 75% thinning, iteration adds only 0.300 points [0.166, 0.436], whereas observation-family augmentation adds 5.975 points [5.662, 6.140]. Neither intervention repairs additive clutter. The iterative system also costs 10.74 ms and 0.75 GiB per frame, versus 6.25 ms and 0.23 GiB for the wide control. These results establish a geometry-conditioned empirical boundary rather than a universal advantage: coherent gaps can justify fixed-depth refinement, broadly thinned evidence is addressed more effectively by training coverage, and spurious evidence requires a different robustness mechanism.

==> make_setup_figure.py <==
import math

from reportlab.lib import colors
from reportlab.lib.enums import TA_CENTER, TA_LEFT
from reportlab.lib.styles import ParagraphStyle
from reportlab.lib.units import inch
from reportlab.pdfgen import canvas
from reportlab.platypus import Paragraph


OUT = "setup_schematic_v2.pdf"
W, H = 7.15 * inch, 4.82 * inch


def paragraph(c, text, x, y, w, h, size=7.6, leading=None, color=colors.HexColor("#263238"),
              align=TA_CENTER, bold=False):
    font = "Helvetica-Bold" if bold else "Helvetica"
    style = ParagraphStyle(
        "box",
        fontName=font,
        fontSize=size,
        leading=leading or size * 1.16,
        textColor=color,
        alignment=align,
        spaceAfter=0,
        spaceBefore=0,
    )
    p = Paragraph(text, style)
    _, ph = p.wrap(w, h)
    p.drawOn(c, x, y + (h - ph) / 2)


def box(c, x, y, w, h, stroke, fill, radius=7, dash=None, width=1.4):
    c.saveState()
    c.setStrokeColor(stroke)
    c.setFillColor(fill)
    c.setLineWidth(width)
    if dash:
        c.setDash(dash)
    c.roundRect(x, y, w, h, radius, stroke=1, fill=1)
    c.restoreState()


def arrow(c, x1, y1, x2, y2, color=colors.HexColor("#455A64"), width=1.5):
    c.saveState()
    c.setStrokeColor(color)
    c.setFillColor(color)
    c.setLineWidth(width)
    c.line(x1, y1, x2, y2)
    theta = math.atan2(y2 - y1, x2 - x1)
    head = 8
    spread = math.radians(28)
    c.line(x2, y2, x2 - head * math.cos(theta - spread), y2 - head * math.sin(theta - spread))
    c.line(x2, y2, x2 - head * math.cos(theta + spread), y2 - head * math.sin(theta + spread))
    c.restoreState()


c = canvas.Canvas(OUT, pagesize=(W, H))
c.setTitle("Matched iterate-or-widen architecture and controls")

navy = colors.HexColor("#1F3A5F")
blue = colors.HexColor("#2F6FAF")
blue_fill = colors.HexColor("#EDF5FC")
orange = colors.HexColor("#E47C24")
orange_fill = colors.HexColor("#FFF3E8")
green = colors.HexColor("#2A9D55")
green_fill = colors.HexColor("#ECF8F0")
gray = colors.HexColor("#66737A")
gray_fill = colors.HexColor("#F4F6F7")
line = colors.HexColor("#526168")

paragraph(
    c,
    "Matched model systems: same single-sweep input, observation-family coverage, and scene-condition pairing",
    0.35 * inch,
    H - 0.48 * inch,
    W - 0.70 * inch,
    0.30 * inch,
    size=10.0,
    color=navy,
    bold=True,
)

# Shared input.
ix, iy, iw, ih = 0.16 * inch, 1.42 * inch, 0.78 * inch, 1.52 * inch
box(c, ix, iy, iw, ih, blue, blue_fill, radius=8, width=1.7)
paragraph(c, "<b>Input</b><br/>occupied voxels<br/>single LiDAR sweep", ix + 3, iy + 4, iw - 6, ih - 8, size=7.5)

# Row geometry.
rx = 1.35 * inch
rw = 3.22 * inch
oh = 0.57 * inch
outx = 5.18 * inch
outw = 1.34 * inch
ys = [3.25 * inch, 2.39 * inch, 1.27 * inch]
colors_rows = [(gray, gray_fill), (orange, orange_fill), (green, green_fill)]

for y, (stroke, fill) in zip(ys, colors_rows):
    box(c, rx, y, rw, oh, stroke, fill)
    box(c, outx, y, outw, oh, stroke, fill)
    arrow(c, ix + iw, iy + ih / 2, rx - 0.05 * inch, y + oh / 2, color=line, width=1.2)
    arrow(c, rx + rw, y + oh / 2, outx - 0.05 * inch, y + oh / 2, color=line, width=1.2)

paragraph(c, "<b>One-shot base</b><br/>column encoder - 5 residual blocks - height decoder",
          rx + 4, ys[0] + 2, rw - 8, oh - 4, size=7.4)
paragraph(c, "<b>Semantic grid</b><br/>one pass", outx + 3, ys[0] + 2, outw - 6, oh - 4, size=7.3)
paragraph(c, "3.683M parameters | 126.0 GFLOPs | 3.18 ms | 0.22 GiB",
          rx, ys[0] - 0.20 * inch, rw, 0.16 * inch, size=6.4, color=gray)

paragraph(c, "<b>Wide one-shot control</b><br/>same trunk; width 192 to 206",
          rx + 4, ys[1] + 2, rw - 8, oh - 4, size=7.4, color=orange)
paragraph(c, "<b>Semantic grid</b><br/>one pass", outx + 3, ys[1] + 2, outw - 6, oh - 4, size=7.3, color=orange)
paragraph(c, "4.195M parameters | 142.8 GFLOPs | 6.25 ms | 0.23 GiB",
          rx, ys[1] - 0.20 * inch, rw, 0.16 * inch, size=6.4, color=orange)

# Refiner row with internal stages.
base_x, base_w = rx, 0.93 * inch
belief_x, belief_w = base_x + base_w + 0.09 * inch, 0.60 * inch
ref_x, ref_w = belief_x + belief_w + 0.09 * inch, 1.51 * inch
box(c, base_x, ys[2], base_w, oh, green, green_fill, dash=[4, 2])
box(c, belief_x, ys[2], belief_w, oh, green, green_fill)
box(c, ref_x, ys[2], ref_w, oh, green, green_fill)
paragraph(c, "<b>Frozen base</b><br/>width 192", base_x + 2, ys[2] + 2, base_w - 4, oh - 4, size=6.9, color=green)
paragraph(c, "<b>Belief</b><br/>L<sub>0</sub>", belief_x + 2, ys[2] + 2, belief_w - 4, oh - 4, size=7.0, color=green)
paragraph(c, "<b>Tied multigrid update x 3</b><br/>evidence + logits + innovation + entropy<br/>ConvGRU fine/mid/coarse V-cycle",
          ref_x + 2, ys[2] + 2, ref_w - 4, oh - 4, size=6.45, leading=7.1, color=green)
arrow(c, base_x + base_w, ys[2] + oh / 2, belief_x - 2, ys[2] + oh / 2, color=green, width=1.2)
arrow(c, belief_x + belief_w, ys[2] + oh / 2, ref_x - 2, ys[2] + oh / 2, color=green, width=1.2)
paragraph(c, "<b>Refined grid</b><br/>J = 3", outx + 3, ys[2] + 2, outw - 6, oh - 4, size=7.3, color=green)
paragraph(c, "4.217M total (0.533M refiner) | 214.8 GFLOPs | 10.74 ms | 0.75 GiB",
          rx, ys[2] - 0.20 * inch, rw + 0.40 * inch, 0.16 * inch, size=6.25, color=green, align=TA_LEFT)

# Control strip.
cy, ch = 0.16 * inch, 0.72 * inch
box(c, 0.16 * inch, cy, W - 0.32 * inch, ch, colors.HexColor("#94A0A6"), colors.white, radius=9, width=1.1)
paragraph(c, "<b>Identification controls</b>", 0.28 * inch, cy + 0.46 * inch, 1.38 * inch, 0.18 * inch,
          size=7.5, color=navy, align=TA_LEFT)
control_specs = [
    ("1. Capacity", "4.195M wide vs. 4.217M iterative<br/>0.51% mismatch"),
    ("2. Training coverage", "same removal augmentation<br/>clean-base control"),
    ("3. Evaluation pairing", "byte-identical corruptions<br/>mask hashes per scene"),
    ("4. Exposure sensitivity", "120k-step wide control<br/>same aggregate updates"),
]
cx = 1.52 * inch
cw = 1.34 * inch
for i, (head, body) in enumerate(control_specs):
    x = cx + i * 1.37 * inch
    if i:
        c.setStrokeColor(colors.HexColor("#D2D8DB"))
        c.setLineWidth(0.7)
        c.line(x - 0.045 * inch, cy + 0.10 * inch, x - 0.045 * inch, cy + ch - 0.10 * inch)
    paragraph(c, f"<b>{head}</b><br/>{body}", x, cy + 0.04 * inch, cw, ch - 0.08 * inch,
              size=6.25, leading=7.0, color=colors.HexColor("#38464D"))

c.showPage()
c.save()

